Automated Model Discovery for Tensional Homeostasis: Constitutive Machine Learning in Growth and Remodeling

Soft biological tissues exhibit a tendency to maintain a preferred state of tensile stress, known as tensional homeostasis, which is restored even after external mechanical stimuli. This macroscopic behavior can be described using the theory of kinematic growth, where the deformation gradient is multiplicatively decomposed into an elastic part and a part related to growth and remodeling. Recently, the concept of homeostatic surfaces was introduced to define the state of homeostasis and the evolution equations for inelastic deformations. However, identifying the optimal model and material parameters to accurately capture the macroscopic behavior of inelastic materials can only be accomplished with significant expertise, is often time-consuming, and prone to error, regardless of the specific inelastic phenomenon. To address this challenge, built-in physics machine learning algorithms offer significant potential. In this work, we extend our inelastic Constitutive Artificial Neural Networks (iCANNs) by incorporating kinematic growth and homeostatic surfaces to discover the scalar model equations, namely the Helmholtz free energy and the pseudo potential. The latter describes the state of homeostasis in a smeared sense. We evaluate the ability of the proposed network to learn from experimentally obtained tissue equivalent data at the material point level, assess its predictive accuracy beyond the training regime, and discuss its current limitations when applied at the structural level. Our source code, data, examples, and an implementation of the corresponding material subroutine are made accessible to the public at https://doi.org/10.5281/zenodo.13946282.

==> graphs/Prepare_DATA/DouglasPeucker.m <==
function result = DouglasPeucker(Points,epsilon)
% The Ramer�Douglas�Peucker algorithm (RDP) is an algorithm for reducing 
% the number of points in a curve that is approximated by a series of 
% points. The initial form of the algorithm was independently suggested 
% in 1972 by Urs Ramer and 1973 by David Douglas and Thomas Peucker and 
% several others in the following decade. This algorithm is also known 
% under the names Douglas�Peucker algorithm, iterative end-point fit 
% algorithm and split-and-merge algorithm. [Source Wikipedia]
%
% Input:
%           Points: List of Points 2xN
%           epsilon: distance dimension, specifies the similarity between
%           the original curve and the approximated (smaller the epsilon,
%           the curves more similar)
% Output:
%           result: List of Points for the approximated curve 2xM (M<=N)    
%           
%
% -------------------------------------------------------
% Code: Reza Ahmadzadeh (2017) 
% -------------------------------------------------------
dmax = 0;
edx = length(Points);
for ii = 2:edx-1
    d = penDistance(Points(:,ii),Points(:,1),Points(:,edx));
    if d > dmax
        idx = ii;
        dmax = d;
    end
end
if dmax > epsilon
    % recursive call
    recResult1 = DouglasPeucker(Points(:,1:idx),epsilon);
    recResult2 = DouglasPeucker(Points(:,idx:edx),epsilon);
    result = [recResult1(:,1:length(recResult1)-1) recResult2(:,1:length(recResult2))];
else
    result = [Points(:,1) Points(:,edx)];
end
% If max distance is greater than epsilon, recursively simplify
    function d = penDistance(Pp, P1, P2)
        % find the distance between a Point Pp and a line segment between P1, P2.
        d = abs((P2(2,1)-P1(2,1))*Pp(1,1) - (P2(1,1)-P1(1,1))*Pp(2,1) + P2(1,1)*P1(2,1) - P2(2,1)*P1(1,1)) ...
            / sqrt((P2(2,1)-P1(2,1))^2 + (P2(1,1)-P1(1,1))^2);
    end
end

==> graphs/Prepare_DATA/prepare_biax.m <==
clear all; clc;
%% BIAXIAL PLUS
% Biaxial
biaxial_plus_1 = readmatrix("Fig8/equibiaxial/08-21-18_equi_+20%.xlsx");
biaxial_plus_2 = readmatrix("Fig8/equibiaxial/08-23-18_equi_+20%.xlsx");
biaxial_plus_3 = readmatrix("Fig8/equibiaxial/08-27-18_equi_+20%.xlsx");

% Data up to 40 h
biaxial_plus_1(14441:end,:) = [];
biaxial_plus_2(14441:end,:) = [];
biaxial_plus_3(14441:end,:) = [];

% averaging
biaxial_plus = (biaxial_plus_1+biaxial_plus_2+biaxial_plus_3)/3;

% Deformation gradient
biaxial_plus(:,4) = biaxial_plus(:,4) + 1;
biaxial_plus(:,5) = biaxial_plus(:,5) + 1;
biaxial_plus_1(:,4) = biaxial_plus_1(:,4) + 1;
biaxial_plus_1(:,5) = biaxial_plus_1(:,5) + 1;
biaxial_plus_2(:,4) = biaxial_plus_2(:,4) + 1;
biaxial_plus_2(:,5) = biaxial_plus_2(:,5) + 1;
biaxial_plus_3(:,4) = biaxial_plus_3(:,4) + 1;
biaxial_plus_3(:,5) = biaxial_plus_3(:,5) + 1;

% correct units (hours / First Piola Kirchhoff / Deformation gradient)
biaxial_plus(:,1) = biaxial_plus(:,1)/60/60;
biaxial_plus(:,2) = biaxial_plus(:,2)*10/40 ./ biaxial_plus(:,4);
biaxial_plus(:,3) = biaxial_plus(:,3)*10/40 ./ biaxial_plus(:,5);
biaxial_plus_1(:,1) = biaxial_plus_1(:,1)/60/60;
biaxial_plus_1(:,2) = biaxial_plus_1(:,2)*10/40 ./ biaxial_plus_1(:,4);
biaxial_plus_1(:,3) = biaxial_plus_1(:,3)*10/40 ./ biaxial_plus_1(:,5);
biaxial_plus_2(:,1) = biaxial_plus_2(:,1)/60/60;
biaxial_plus_2(:,2) = biaxial_plus_2(:,2)*10/40 ./ biaxial_plus_2(:,4);
biaxial_plus_2(:,3) = biaxial_plus_2(:,3)*10/40 ./ biaxial_plus_2(:,5);
biaxial_plus_3(:,1) = biaxial_plus_3(:,1)/60/60;
biaxial_plus_3(:,2) = biaxial_plus_3(:,2)*10/40 ./ biaxial_plus_3(:,4);
biaxial_plus_3(:,3) = biaxial_plus_3(:,3)*10/40 ./ biaxial_plus_3(:,5);

% deviation
deviation_plus_upper_x = max(max(max(biaxial_plus_1(:,2)-biaxial_plus(:,2),biaxial_plus_2(:,2)-biaxial_plus(:,2)),biaxial_plus_3(:,2)-biaxial_plus(:,2)),0);
deviation_plus_lower_x = min(min(min(biaxial_plus_1(:,2)-biaxial_plus(:,2),biaxial_plus_2(:,2)-biaxial_plus(:,2)),biaxial_plus_3(:,2)-biaxial_plus(:,2)),0);
deviation_plus_upper_y = max(max(max(biaxial_plus_1(:,3)-biaxial_plus(:,3),biaxial_plus_2(:,3)-biaxial_plus(:,3)),biaxial_plus_3(:,3)-biaxial_plus(:,3)),0);
deviation_plus_lower_y = min(min(min(biaxial_plus_1(:,3)-biaxial_plus(:,3),biaxial_plus_2(:,3)-biaxial_plus(:,3)),biaxial_plus_3(:,3)-biaxial_plus(:,3)),0);

% array
array = zeros(145,7);
array(:,1:3) = biaxial_plus(1:100:end,1:3);
array(:,4) = biaxial_plus(1:100:end,2)+deviation_plus_upper_x(1:100:end);
array(:,5) = biaxial_plus(1:100:end,2)+deviation_plus_lower_x(1:100:end);
array(:,6) = biaxial_plus(1:100:end,3)+deviation_plus_upper_y(1:100:end);
array(:,7) = biaxial_plus(1:100:end,3)+deviation_plus_lower_y(1:100:end);

save("biaxial_pos.txt","array","-ascii");

%% BIAXIAL Minus
% Biaxial
biaxial_plus_1 = readmatrix("Fig8/equibiaxial/08-25-18_equi_-20%.xlsx");
biaxial_plus_2 = readmatrix("Fig8/equibiaxial/08-29-18_equi_-20%.xlsx");
biaxial_plus_3 = readmatrix("Fig8/equibiaxial/09-02-18_equi_-20%.xlsx");

% Data up to 40 h
biaxial_plus_1(14441:end,:) = [];
biaxial_plus_2(14441:end,:) = [];
biaxial_plus_3(14441:end,:) = [];

% averaging
biaxial_plus = (biaxial_plus_1+biaxial_plus_2+biaxial_plus_3)/3;

% Deformation gradient
biaxial_plus(:,4) = biaxial_plus(:,4) + 1;
biaxial_plus(:,5) = biaxial_plus(:,5) + 1;
biaxial_plus_1(:,4) = biaxial_plus_1(:,4) + 1;
biaxial_plus_1(:,5) = biaxial_plus_1(:,5) + 1;
biaxial_plus_2(:,4) = biaxial_plus_2(:,4) + 1;
biaxial_plus_2(:,5) = biaxial_plus_2(:,5) + 1;
biaxial_plus_3(:,4) = biaxial_plus_3(:,4) + 1;
biaxial_plus_3(:,5) = biaxial_plus_3(:,5) + 1;

% correct units (hours / First Piola Kirchhoff / Deformation gradient)
biaxial_plus(:,1) = biaxial_plus(:,1)/60/60;
biaxial_plus(:,2) = biaxial_plus(:,2)*10/40 ./ biaxial_plus(:,4);
biaxial_plus(:,3) = biaxial_plus(:,3)*10/40 ./ biaxial_plus(:,5);
biaxial_plus_1(:,1) = biaxial_plus_1(:,1)/60/60;
biaxial_plus_1(:,2) = biaxial_plus_1(:,2)*10/40 ./ biaxial_plus_1(:,4);
biaxial_plus_1(:,3) = biaxial_plus_1(:,3)*10/40 ./ biaxial_plus_1(:,5);
biaxial_plus_2(:,1) = biaxial_plus_2(:,1)/60/60;
biaxial_plus_2(:,2) = biaxial_plus_2(:,2)*10/40 ./ biaxial_plus_2(:,4);
biaxial_plus_2(:,3) = biaxial_plus_2(:,3)*10/40 ./ biaxial_plus_2(:,5);
biaxial_plus_3(:,1) = biaxial_plus_3(:,1)/60/60;
biaxial_plus_3(:,2) = biaxial_plus_3(:,2)*10/40 ./ biaxial_plus_3(:,4);
biaxial_plus_3(:,3) = biaxial_plus_3(:,3)*10/40 ./ biaxial_plus_3(:,5);

% deviation
deviation_plus_upper_x = max(max(max(biaxial_plus_1(:,2)-biaxial_plus(:,2),biaxial_plus_2(:,2)-biaxial_plus(:,2)),biaxial_plus_3(:,2)-biaxial_plus(:,2)),0);
deviation_plus_lower_x = min(min(min(biaxial_plus_1(:,2)-biaxial_plus(:,2),biaxial_plus_2(:,2)-biaxial_plus(:,2)),biaxial_plus_3(:,2)-biaxial_plus(:,2)),0);
deviation_plus_upper_y = max(max(max(biaxial_plus_1(:,3)-biaxial_plus(:,3),biaxial_plus_2(:,3)-biaxial_plus(:,3)),biaxial_plus_3(:,3)-biaxial_plus(:,3)),0);
deviation_plus_lower_y = min(min(min(biaxial_plus_1(:,3)-biaxial_plus(:,3),biaxial_plus_2(:,3)-biaxial_plus(:,3)),biaxial_plus_3(:,3)-biaxial_plus(:,3)),0);

% array
array = zeros(145,7);
array(:,1:3) = biaxial_plus(1:100:end,1:3);
array(:,4) = biaxial_plus(1:100:end,2)+deviation_plus_upper_x(1:100:end);
array(:,5) = biaxial_plus(1:100:end,2)+deviation_plus_lower_x(1:100:end);
array(:,6) = biaxial_plus(1:100:end,3)+deviation_plus_upper_y(1:100:end);
array(:,7) = biaxial_plus(1:100:end,3)+deviation_plus_lower_y(1:100:end);

save("biaxial_min.txt","array","-ascii");

==> graphs/Prepare_DATA/prepare_semibiax.m <==
clear all; clc;
%% SEMIBIAXIAL plus
% Biaxial
biaxial_plus_1 = readmatrix("Fig8/strip_biaxial/08-07-18_strip_+20%.xlsx");
biaxial_plus_2 = readmatrix("Fig8/strip_biaxial/08-15-18_strip_+20%.xlsx");
biaxial_plus_3 = readmatrix("Fig8/strip_biaxial/08-19-18_strip_+20%.xlsx");

% Data up to 40 h
biaxial_plus_1(14441:end,:) = [];
biaxial_plus_2(14441:end,:) = [];
biaxial_plus_3(14441:end,:) = [];

% averaging
biaxial_plus = (biaxial_plus_1+biaxial_plus_2+biaxial_plus_3)/3;

% Deformation gradient
biaxial_plus(:,4) = biaxial_plus(:,4) + 1;
biaxial_plus(:,5) = biaxial_plus(:,5) + 1;
biaxial_plus_1(:,4) = biaxial_plus_1(:,4) + 1;
biaxial_plus_1(:,5) = biaxial_plus_1(:,5) + 1;
biaxial_plus_2(:,4) = biaxial_plus_2(:,4) + 1;
biaxial_plus_2(:,5) = biaxial_plus_2(:,5) + 1;
biaxial_plus_3(:,4) = biaxial_plus_3(:,4) + 1;
biaxial_plus_3(:,5) = biaxial_plus_3(:,5) + 1;

% correct units (hours / First Piola Kirchhoff / Deformation gradient)
biaxial_plus(:,1) = biaxial_plus(:,1)/60/60;
biaxial_plus(:,2) = biaxial_plus(:,2)*10/40 ./ biaxial_plus(:,4);
biaxial_plus(:,3) = biaxial_plus(:,3)*10/40 ./ biaxial_plus(:,5);
biaxial_plus_1(:,1) = biaxial_plus_1(:,1)/60/60;
biaxial_plus_1(:,2) = biaxial_plus_1(:,2)*10/40 ./ biaxial_plus_1(:,4);
biaxial_plus_1(:,3) = biaxial_plus_1(:,3)*10/40 ./ biaxial_plus_1(:,5);
biaxial_plus_2(:,1) = biaxial_plus_2(:,1)/60/60;
biaxial_plus_2(:,2) = biaxial_plus_2(:,2)*10/40 ./ biaxial_plus_2(:,4);
biaxial_plus_2(:,3) = biaxial_plus_2(:,3)*10/40 ./ biaxial_plus_2(:,5);
biaxial_plus_3(:,1) = biaxial_plus_3(:,1)/60/60;
biaxial_plus_3(:,2) = biaxial_plus_3(:,2)*10/40 ./ biaxial_plus_3(:,4);
biaxial_plus_3(:,3) = biaxial_plus_3(:,3)*10/40 ./ biaxial_plus_3(:,5);

% deviation
deviation_plus_upper_x = max(max(max(biaxial_plus_1(:,2)-biaxial_plus(:,2),biaxial_plus_2(:,2)-biaxial_plus(:,2)),biaxial_plus_3(:,2)-biaxial_plus(:,2)),0);
deviation_plus_lower_x = min(min(min(biaxial_plus_1(:,2)-biaxial_plus(:,2),biaxial_plus_2(:,2)-biaxial_plus(:,2)),biaxial_plus_3(:,2)-biaxial_plus(:,2)),0);
deviation_plus_upper_y = max(max(max(biaxial_plus_1(:,3)-biaxial_plus(:,3),biaxial_plus_2(:,3)-biaxial_plus(:,3)),biaxial_plus_3(:,3)-biaxial_plus(:,3)),0);
deviation_plus_lower_y = min(min(min(biaxial_plus_1(:,3)-biaxial_plus(:,3),biaxial_plus_2(:,3)-biaxial_plus(:,3)),biaxial_plus_3(:,3)-biaxial_plus(:,3)),0);

% array
array = zeros(145,7);
array(:,1:3) = biaxial_plus(1:100:end,1:3);
array(:,4) = biaxial_plus(1:100:end,2)+deviation_plus_upper_x(1:100:end);
array(:,5) = biaxial_plus(1:100:end,2)+deviation_plus_lower_x(1:100:end);
array(:,6) = biaxial_plus(1:100:end,3)+deviation_plus_upper_y(1:100:end);
array(:,7) = biaxial_plus(1:100:end,3)+deviation_plus_lower_y(1:100:end);

save("semibiaxial_pos.txt","array","-ascii");

%% SEMIBIAXIAL minus
% Biaxial
biaxial_plus_1 = readmatrix("Fig8/strip_biaxial/08-09-18_strip_-20%.xlsx");
biaxial_plus_2 = readmatrix("Fig8/strip_biaxial/08-13-18_strip_-20%.xlsx");
biaxial_plus_3 = readmatrix("Fig8/strip_biaxial/08-17-18_strip_-20%.xlsx");

% Data up to 40 h
biaxial_plus_1(14441:end,:) = [];
biaxial_plus_2(14441:end,:) = [];
biaxial_plus_3(14441:end,:) = [];

% averaging
biaxial_plus = (biaxial_plus_1+biaxial_plus_2+biaxial_plus_3)/3;

% Deformation gradient
biaxial_plus(:,4) = biaxial_plus(:,4) + 1;
biaxial_plus(:,5) = biaxial_plus(:,5) + 1;
biaxial_plus_1(:,4) = biaxial_plus_1(:,4) + 1;
biaxial_plus_1(:,5) = biaxial_plus_1(:,5) + 1;
biaxial_plus_2(:,4) = biaxial_plus_2(:,4) + 1;
biaxial_plus_2(:,5) = biaxial_plus_2(:,5) + 1;
biaxial_plus_3(:,4) = biaxial_plus_3(:,4) + 1;
biaxial_plus_3(:,5) = biaxial_plus_3(:,5) + 1;

% correct units (hours / First Piola Kirchhoff / Deformation gradient)
biaxial_plus(:,1) = biaxial_plus(:,1)/60/60;
biaxial_plus(:,2) = biaxial_plus(:,2)*10/40 ./ biaxial_plus(:,4);
biaxial_plus(:,3) = biaxial_plus(:,3)*10/40 ./ biaxial_plus(:,5);
biaxial_plus_1(:,1) = biaxial_plus_1(:,1)/60/60;
biaxial_plus_1(:,2) = biaxial_plus_1(:,2)*10/40 ./ biaxial_plus_1(:,4);
biaxial_plus_1(:,3) = biaxial_plus_1(:,3)*10/40 ./ biaxial_plus_1(:,5);
biaxial_plus_2(:,1) = biaxial_plus_2(:,1)/60/60;
biaxial_plus_2(:,2) = biaxial_plus_2(:,2)*10/40 ./ biaxial_plus_2(:,4);
biaxial_plus_2(:,3) = biaxial_plus_2(:,3)*10/40 ./ biaxial_plus_2(:,5);
biaxial_plus_3(:,1) = biaxial_plus_3(:,1)/60/60;
biaxial_plus_3(:,2) = biaxial_plus_3(:,2)*10/40 ./ biaxial_plus_3(:,4);
biaxial_plus_3(:,3) = biaxial_plus_3(:,3)*10/40 ./ biaxial_plus_3(:,5);

% deviation
deviation_plus_upper_x = max(max(max(biaxial_plus_1(:,2)-biaxial_plus(:,2),biaxial_plus_2(:,2)-biaxial_plus(:,2)),biaxial_plus_3(:,2)-biaxial_plus(:,2)),0);
deviation_plus_lower_x = min(min(min(biaxial_plus_1(:,2)-biaxial_plus(:,2),biaxial_plus_2(:,2)-biaxial_plus(:,2)),biaxial_plus_3(:,2)-biaxial_plus(:,2)),0);
deviation_plus_upper_y = max(max(max(biaxial_plus_1(:,3)-biaxial_plus(:,3),biaxial_plus_2(:,3)-biaxial_plus(:,3)),biaxial_plus_3(:,3)-biaxial_plus(:,3)),0);
deviation_plus_lower_y = min(min(min(biaxial_plus_1(:,3)-biaxial_plus(:,3),biaxial_plus_2(:,3)-biaxial_plus(:,3)),biaxial_plus_3(:,3)-biaxial_plus(:,3)),0);

% array
array = zeros(145,7);
array(:,1:3) = biaxial_plus(1:100:end,1:3);
array(:,4) = biaxial_plus(1:100:end,2)+deviation_plus_upper_x(1:100:end);
array(:,5) = biaxial_plus(1:100:end,2)+deviation_plus_lower_x(1:100:end);
array(:,6) = biaxial_plus(1:100:end,3)+deviation_plus_upper_y(1:100:end);
array(:,7) = biaxial_plus(1:100:end,3)+deviation_plus_lower_y(1:100:end);

save("semibiaxial_min.txt","array","-ascii");

==> graphs/Prepare_DATA/prepare_uniax.m <==
clear all; clc;
%% uniaxial PLUS
% uniaxial
biaxial_plus_1 = readmatrix("Fig7/06-08-18_+10%.xlsx");
biaxial_plus_2 = readmatrix("Fig7/06-11-18_+10%.xlsx");
biaxial_plus_3 = readmatrix("Fig7/06-12-18_+10%.xlsx");

% Data up to 40 h
biaxial_plus_1(9650:end,:) = [];
biaxial_plus_2(9650:end,:) = [];
biaxial_plus_3(9650:end,:) = [];

% averaging
biaxial_plus = (biaxial_plus_1+biaxial_plus_2+biaxial_plus_3)/3;

% Deformation gradient
biaxial_plus(:,3) = biaxial_plus(:,3) + 1;
biaxial_plus_1(:,3) = biaxial_plus_1(:,3) + 1;
biaxial_plus_2(:,3) = biaxial_plus_2(:,3) + 1;
biaxial_plus_3(:,3) = biaxial_plus_3(:,3) + 1;

% correct units (hours / First Piola Kirchhoff / Deformation gradient)
biaxial_plus(:,1) = biaxial_plus(:,1)/60/60;
biaxial_plus(:,2) = biaxial_plus(:,2)*10/40 ./ biaxial_plus(:,3);
biaxial_plus_1(:,1) = biaxial_plus_1(:,1)/60/60;
biaxial_plus_1(:,2) = biaxial_plus_1(:,2)*10/40 ./ biaxial_plus_1(:,3);
biaxial_plus_2(:,1) = biaxial_plus_2(:,1)/60/60;
biaxial_plus_2(:,2) = biaxial_plus_2(:,2)*10/40 ./ biaxial_plus_2(:,3);
biaxial_plus_3(:,1) = biaxial_plus_3(:,1)/60/60;
biaxial_plus_3(:,2) = biaxial_plus_3(:,2)*10/40 ./ biaxial_plus_3(:,3);

% deviation
deviation_plus_upper_x = max(max(max(biaxial_plus_1(:,2)-biaxial_plus(:,2),biaxial_plus_2(:,2)-biaxial_plus(:,2)),biaxial_plus_3(:,2)-biaxial_plus(:,2)),0);
deviation_plus_lower_x = min(min(min(biaxial_plus_1(:,2)-biaxial_plus(:,2),biaxial_plus_2(:,2)-biaxial_plus(:,2)),biaxial_plus_3(:,2)-biaxial_plus(:,2)),0);
deviation_plus_upper_y = max(max(max(biaxial_plus_1(:,3)-biaxial_plus(:,3),biaxial_plus_2(:,3)-biaxial_plus(:,3)),biaxial_plus_3(:,3)-biaxial_plus(:,3)),0);
deviation_plus_lower_y = min(min(min(biaxial_plus_1(:,3)-biaxial_plus(:,3),biaxial_plus_2(:,3)-biaxial_plus(:,3)),biaxial_plus_3(:,3)-biaxial_plus(:,3)),0);

% array
array = zeros(97,7);
array(:,1:3) = biaxial_plus(1:100:end,1:3);
array(:,4) = biaxial_plus(1:100:end,2)+deviation_plus_upper_x(1:100:end);
array(:,5) = biaxial_plus(1:100:end,2)+deviation_plus_lower_x(1:100:end);
array(:,6) = biaxial_plus(1:100:end,3)+deviation_plus_upper_y(1:100:end);
array(:,7) = biaxial_plus(1:100:end,3)+deviation_plus_lower_y(1:100:end);

save("uniaxial_pos.txt","array","-ascii");

%% uniaxial Minus
% uniaxial
biaxial_plus_1 = readmatrix("Fig7/06-21-18_-10%.xlsx");
biaxial_plus_2 = readmatrix("Fig7/06-22-18_-10%.xlsx");
biaxial_plus_3 = readmatrix("Fig7/06-24-18_-10%.xlsx");

% Data up to 40 h
biaxial_plus_1(9650:end,:) = [];
biaxial_plus_2(9650:end,:) = [];
biaxial_plus_3(9650:end,:) = [];

% averaging
biaxial_plus = (biaxial_plus_1+biaxial_plus_2+biaxial_plus_3)/3;

% Deformation gradient
biaxial_plus(:,3) = biaxial_plus(:,3) + 1;
biaxial_plus_1(:,3) = biaxial_plus_1(:,3) + 1;
biaxial_plus_2(:,3) = biaxial_plus_2(:,3) + 1;
biaxial_plus_3(:,3) = biaxial_plus_3(:,3) + 1;

% correct units (hours / First Piola Kirchhoff / Deformation gradient)
biaxial_plus(:,1) = biaxial_plus(:,1)/60/60;
biaxial_plus(:,2) = biaxial_plus(:,2)*10/40 ./ biaxial_plus(:,3);
biaxial_plus_1(:,1) = biaxial_plus_1(:,1)/60/60;
biaxial_plus_1(:,2) = biaxial_plus_1(:,2)*10/40 ./ biaxial_plus_1(:,3);
biaxial_plus_2(:,1) = biaxial_plus_2(:,1)/60/60;
biaxial_plus_2(:,2) = biaxial_plus_2(:,2)*10/40 ./ biaxial_plus_2(:,3);
biaxial_plus_3(:,1) = biaxial_plus_3(:,1)/60/60;
biaxial_plus_3(:,2) = biaxial_plus_3(:,2)*10/40 ./ biaxial_plus_3(:,3);

% deviation
deviation_plus_upper_x = max(max(max(biaxial_plus_1(:,2)-biaxial_plus(:,2),biaxial_plus_2(:,2)-biaxial_plus(:,2)),biaxial_plus_3(:,2)-biaxial_plus(:,2)),0);
deviation_plus_lower_x = min(min(min(biaxial_plus_1(:,2)-biaxial_plus(:,2),biaxial_plus_2(:,2)-biaxial_plus(:,2)),biaxial_plus_3(:,2)-biaxial_plus(:,2)),0);
deviation_plus_upper_y = max(max(max(biaxial_plus_1(:,3)-biaxial_plus(:,3),biaxial_plus_2(:,3)-biaxial_plus(:,3)),biaxial_plus_3(:,3)-biaxial_plus(:,3)),0);
deviation_plus_lower_y = min(min(min(biaxial_plus_1(:,3)-biaxial_plus(:,3),biaxial_plus_2(:,3)-biaxial_plus(:,3)),biaxial_plus_3(:,3)-biaxial_plus(:,3)),0);

% array
array = zeros(97,7);
array(:,1:3) = biaxial_plus(1:100:end,1:3);
array(:,4) = biaxial_plus(1:100:end,2)+deviation_plus_upper_x(1:100:end);
array(:,5) = biaxial_plus(1:100:end,2)+deviation_plus_lower_x(1:100:end);
array(:,6) = biaxial_plus(1:100:end,3)+deviation_plus_upper_y(1:100:end);
array(:,7) = biaxial_plus(1:100:end,3)+deviation_plus_lower_y(1:100:end);

save("uniaxial_min.txt","array","-ascii");
